Dv2v: A Dynamic Variable-to-Variable Compressor

We present Dv2v, a new dynamic (one-pass) variable-to-variable compressor. Variable-to-variable compression aims at using a modeler that gathers variable-length input symbols and a variable-length statistical coder that assigns shorter codewords to the more frequent symbols. In Dv2v, we process the input text word-wise to gather variable-length symbols that can be either terminals (new words) or non-terminals, subsequences of words seen before in the input text. Those input symbols are set in a vocabulary that is kept sorted by frequency. Therefore, those symbols can be easily encoded with dense codes. Our Dv2v permits real-time transmission of data, i.e. compression/transmission can begin as soon as data become available. Our experiments show that Dv2v is able to overcome the compression ratios of the v2vDC, the state-of-the-art semi-static variable-to-variable compressor, and to almost reach p7zip values. It also draws a competitive performance at both compression and decompression.

==> images/croppdf.sh <==


pdfcrop  --margins '1 1 1 1' --clip dv2vTablesIDs2.pdf output.pdf 
mv output.pdf dv2vTablesIDs2.pdf
pdftops -eps -r 1200 dv2vTablesIDs2.pdf

pdfcrop  --margins '1 1 1 1' --clip nonTerminal.pdf output.pdf 
mv output.pdf nonTerminal.pdf
pdftops -eps -r 1200 nonTerminal.pdf

